Can ChatGPT Understand Too? A Comparative Study on ChatGPT and Fine-tuned BERT

Recently, ChatGPT has attracted great attention, as it can generate fluent and high-quality responses to human inquiries. Several prior studies have shown that ChatGPT attains remarkable generation ability compared with existing models. However, the quantitative analysis of ChatGPT's understanding ability has been given little attention. In this report, we explore the understanding ability of ChatGPT by evaluating it on the most popular GLUE benchmark, and comparing it with 4 representative fine-tuned BERT-style models. We find that: 1) ChatGPT falls short in handling paraphrase and similarity tasks; 2) ChatGPT outperforms all BERT models on inference tasks by a large margin; 3) ChatGPT achieves comparable performance compared with BERT on sentiment analysis and question-answering tasks. Additionally, by combining some advanced prompting strategies, we show that the understanding ability of ChatGPT can be further improved.

==> [Report2023] ChatGPT vs-2/sts-b.py <==
import numpy as np
from matplotlib import pyplot as plt

import matplotlib.font_manager as fm

fontdict_prop = {'family' : 'Times New Roman',
"style":'normal',
'weight' : 'bold',
'size'   : 15,
}

font1 = {'family' : 'Times New Roman',
'weight' : 'bold',
'size' : 15,
}
font2 = {'family' : 'Times New Roman',
'weight' : 'bold',
'size' : 20,
}
fontprop = fm.FontProperties(size=15)
fontprop2 = fm.FontProperties(size=12)

plt.figure(figsize=(7,7))
bert=[0.75,0.98,0.3,1.19,0.67,0.55,0.49,0.34,0.93,0.28,0.4]
chatgpt=[0.55,1.3,0.91,1.78,0.7,2.1,1.08,0.5,0.43,0.45,0.67]

x = np.array([0,1,2,3,4,5,6,7,8,9,10])
width = 0.4
plt.bar(x - 0.5*width, bert,color=(76/255,114/255,176/255),edgecolor="white", width=width,label='BERT-base')
plt.bar(x + 0.5*width, chatgpt,color=(196/255,78/255,82/255),edgecolor="white", width=width,label='ChatGPT')
plt.xlabel("Similarity Distribution", font2)
plt.ylabel("Absolute Difference", font2)
plt.xticks([0,1,2,3,4,5,6,7,8,9,10],["0.0","0.5","1.0","1.5","2.0","2.5","3.0","3.5","4.0","4.5","5.0"],rotation="15",fontproperties=fontprop)
plt.yticks(fontproperties=fontprop2)
plt.legend(loc = "best", prop=fm.FontProperties(size=15))

plt.show()



==> sts-b.py <==
import numpy as np
from matplotlib import pyplot as plt

import matplotlib.font_manager as fm

fontdict_prop = {'family' : 'Times New Roman',
"style":'normal',
'weight' : 'bold',
'size'   : 15,
}

font1 = {'family' : 'Times New Roman',
'weight' : 'bold',
'size' : 15,
}
font2 = {'family' : 'Times New Roman',
'weight' : 'bold',
'size' : 20,
}
fontprop = fm.FontProperties(size=15)
fontprop2 = fm.FontProperties(size=12)

plt.figure(figsize=(7,7))
bert=[0.75,0.98,0.3,1.19,0.67,0.55,0.49,0.34,0.93,0.28,0.4]
chatgpt=[0.55,1.3,0.91,1.78,0.7,2.1,1.08,0.5,0.43,0.45,0.67]

x = np.array([0,1,2,3,4,5,6,7,8,9,10])
width = 0.4
plt.bar(x - 0.5*width, bert,color=(76/255,114/255,176/255),edgecolor="white", width=width,label='BERT-base')
plt.bar(x + 0.5*width, chatgpt,color=(196/255,78/255,82/255),edgecolor="white", width=width,label='ChatGPT')
plt.xlabel("Similarity Distribution", font2)
plt.ylabel("Absolute Difference", font2)
plt.xticks([0,1,2,3,4,5,6,7,8,9,10],["0.0","0.5","1.0","1.5","2.0","2.5","3.0","3.5","4.0","4.5","5.0"],rotation="15",fontproperties=fontprop)
plt.yticks(fontproperties=fontprop2)
plt.legend(loc = "best", prop=fm.FontProperties(size=15))

plt.show()


